A quest for 5-point condition a la Alexandrov

Here I give a description of Alexandrov 4-point comparison via quadratic forms and then propose a natural 5-point condition which might have some future. Consider this note as a letter from me --- do not take it seriously.

==> pics/geogebra_javascript.js <==
function ggbOnInit() {}
